MTRNet++: One-stage Mask-based Scene Text Eraser

A precise, controllable, interpretable and easily trainable text removal approach is necessary for both user-specific and large-scale text removal applications. To achieve this, we propose a one-stage mask-based text inpainting network, MTRNet++. It has a novel architecture that includes mask-refine, coarse-inpainting and fine-inpainting branches, and attention blocks. With this architecture, MTRNet++ can remove text either with or without an external mask. It achieves state-of-the-art results on both the Oxford and SCUT datasets without using external ground-truth masks. The results of ablation studies demonstrate that the proposed multi-branch architecture with attention blocks is effective and essential. It also demonstrates controllability and interpretability.

==> data/draw.py <==
import pandas as pd
import matplotlib
import matplotlib.pyplot as plt
from scipy.ndimage.filters import gaussian_filter1d

matplotlib.rcParams.update({'font.size': 14})

data = pd.read_csv("merged.csv")
data = data.values
sigma = 0
x = data[:, 0]
y1 = data[:, 1]
y1smoothed = gaussian_filter1d(y1, sigma) if sigma > 0 else y1
y2 = data[:, 2]
y2smoothed = gaussian_filter1d(y2, sigma) if sigma > 0  else y2

plt.figure()
plt.plot(x, y1smoothed, 'r')
plt.plot(x, y2smoothed, 'b')
plt.xlabel("Step")
plt.ylabel("Loss")
plt.legend(['with mask-refine branch', 'without mask-refine branch'])
# plt.show()
plt.savefig('output_0.png')
plt.close()





==> images/concept/2/json_to_dataset.py <==
import argparse
import base64
import json
import os
import os.path as osp

from PIL import Image, ImageDraw
import yaml


def main():

    parser = argparse.ArgumentParser()
    parser.add_argument('json_file')
    parser.add_argument('-o', '--out', default=None)
    args = parser.parse_args()

    json_file = args.json_file

    if args.out is None:
        out_dir = osp.basename(json_file).replace('.', '_')
        out_dir = osp.join(osp.dirname(json_file), out_dir)
    else:
        out_dir = args.out
    if not osp.exists(out_dir):
        os.mkdir(out_dir)

    data = json.load(open(json_file))
    imageData = data.get('imageData')

    imagePath = os.path.join(os.path.dirname(json_file), data['imagePath'])
    image = Image.open(imagePath)
    w, h = image.size
    draw = ImageDraw.Draw(image)
    
    for shape in data['shapes']:
        points = shape['points']
        points = [j for i in points for j in i]
        points.append(points[0])
        points.append(points[1])
        # print(points)
        draw.line((points), fill="red", width=5)
    image.save(os.path.join(args.out, 'input_bbox.jpg'))


    image = Image.new("RGB", (w, h))
    draw = ImageDraw.Draw(image)
    for shape in data['shapes']:
        points = shape['points']
        points = [tuple(i) for i in points]
        draw.polygon((points), fill="white")
    image.save(os.path.join(args.out, 'input_mask.jpg'))


if __name__ == '__main__':
    main()


==> images/concept/json_to_dataset.py <==
import argparse
import base64
import json
import os
import os.path as osp

from PIL import Image, ImageDraw
import yaml


def main():

    parser = argparse.ArgumentParser()
    parser.add_argument('json_file')
    parser.add_argument('-o', '--out', default=None)
    args = parser.parse_args()

    json_file = args.json_file

    if args.out is None:
        out_dir = osp.basename(json_file).replace('.', '_')
        out_dir = osp.join(osp.dirname(json_file), out_dir)
    else:
        out_dir = args.out
    if not osp.exists(out_dir):
        os.mkdir(out_dir)

    data = json.load(open(json_file))
    imageData = data.get('imageData')

    imagePath = os.path.join(os.path.dirname(json_file), data['imagePath'])
    image = Image.open(imagePath)
    w, h = image.size
    draw = ImageDraw.Draw(image)
    
    for shape in data['shapes']:
        points = shape['points']
        points = [j for i in points for j in i]
        points.append(points[0])
        points.append(points[1])
        # print(points)
        draw.line((points), fill="red", width=5)
    image.save(os.path.join(args.out, 'input_bbox.jpg'))


    image = Image.new("RGB", (w, h))
    draw = ImageDraw.Draw(image)
    for shape in data['shapes']:
        points = shape['points']
        points = [tuple(i) for i in points]
        draw.polygon((points), fill="white")
    image.save(os.path.join(args.out, 'input_mask.jpg'))


if __name__ == '__main__':
    main()

